Binary Kerr black-hole scattering at 2PM from quantum higher-spin Compton

Quantum higher-spin theory applied to Compton amplitudes has proven to be surprisingly useful for elucidating Kerr black hole dynamics. Here we apply the framework to compute scattering amplitudes and observables for a binary system of two rotating black holes, at second post-Minkowskian order, and to all orders in the spin-multipole expansion for certain quantities. Starting from the established three-point and conjectured Compton quantum amplitudes, the infinite-spin limit gives classical amplitudes that serves as building block that we feed into the unitarity method to construct the 2-to-2 one-loop amplitude. We give scalar box, vector box, and scalar triangle coefficients to all orders in spin, where the latter are expressed in terms of Bessel-like functions. Using the Kosower-Maybee-O'Connell formalism, the classical 2PM impulse is computed, and in parallel we work out the scattering angle and eikonal phase. We give novel all-orders-in-spin formulae for certain contributions, and the remaining ones are given up to ${\cal O}(S^{11})$. Since Kerr 2PM dynamics beyond ${\cal O}(S^{\ge 5})$ is as of yet not completely settled, this work serves as a useful reference for future studies.

==> anc/loadResults.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Definitions of Variables*)


(*Vectors:
d[vec1, \[Mu]] = vec1^\[Mu]

4-dim Scalar Product:
d[vec1, vec2] = vec1.vec2 = vec1^\[Mu] vec2_\[Mu]
d[\[Mu],\[Nu]] is the Minkowski metric with mostly-minus signature.

Definitions:

Total energy: Etot
Incoming velocities: v[1], v[2]
Ring radius (spin): a[1], a[2], moda[1] = Sqrt[-a[1].a[1]], moda[2] = Sqrt[-a[2].a[2]], a[tot] = a[1]+a[2], moda[tot] = moda[1]+moda[2]
Impact Parameter: b, modb = |b| = Sqrt[-b.b], bn = b/|b|
Dual spin vector: \[CurlyEpsilon][1]^\[Mu] = \[Epsilon](\[Mu],v[1],v[2],a[1]), \[CurlyEpsilon][2]^\[Mu] = \[Epsilon](\[Mu],v[1],v[2],a[2]), \[CurlyEpsilon][tot]^\[Mu] = \[Epsilon](\[Mu],v[1],v[2],a[1]+a[2])
Normalised angular momentum: l^\[Mu] = \[Epsilon](\[Mu], bn, v[1], v[2])/Sqrt[\[Sigma]^2-1] 
e_\[Perpendicular] : e^\[Mu] = \[Epsilon](\[Mu], q, v[1], v[2])/Sqrt[\[Sigma]^2-1]

For readability, the results are written in an overcomplete basis of scalar products with spin.
To reduce to the minimal basis given below, apply the following replacement rules:

Minimal spin Basis for Coefficients:
bn.a1, a1.e, |a1|
bn.a2, a2.e, |a2|

Minimal spin Basis for Observables: 
bn.a1, a1.l, |a1|
bn.a2, a2.l, |a2|
*)


(* ::Section::Closed:: *)
(*Replacement Rules*)


(* ::Text:: *)
(*The following rules can be applied to the results to express them in terms of a minimal basis of scalar products.*)


(* ::Subsection:: *)
(*Grams*)


replGrams = {d[\[CurlyEpsilon][1],\[CurlyEpsilon][1]]->d[a[1],v[2]]^2-(-1+\[Sigma]^2) moda[1]^2,
d[\[CurlyEpsilon][2],\[CurlyEpsilon][2]]->d[a[2],v[1]]^2-(-1+\[Sigma]^2) moda[2]^2,
d[\[CurlyEpsilon][1],\[CurlyEpsilon][2]]->(-1+\[Sigma]^2) d[a[1],a[2]]-\[Sigma] d[a[1],v[2]] d[a[2],v[1]],
d[\[CurlyEpsilon][tot],\[CurlyEpsilon][tot]]->2 (-1+\[Sigma]^2) d[a[1],a[2]]+d[a[1],v[2]]^2-2 \[Sigma] d[a[1],v[2]] d[a[2],v[1]]+d[a[2],v[1]]^2+moda[1]^2-\[Sigma]^2 moda[1]^2+moda[2]^2-\[Sigma]^2 moda[2]^2};


(* ::Subsection:: *)
(*Coefficients*)


toBasisCoeffs ={d[a[1],a[2]]->1/(modq^2 (-1+\[Sigma]^2)) (-((-1+\[Sigma]^2) d[e,a[1]] d[e,a[2]])+modq^2 \[Sigma] d[a[1],v[2]] d[a[2],v[1]]-Sqrt[-((-1+\[Sigma]^2) d[e,a[1]]^2)-modq^2 (d[a[1],v[2]]^2-(-1+\[Sigma]^2) moda[1]^2)] Sqrt[-((-1+\[Sigma]^2) d[e,a[2]]^2)-modq^2 (d[a[2],v[1]]^2-(-1+\[Sigma]^2) moda[2]^2)]),
d[q,a[1]]->-(Sqrt[-((-1+\[Sigma]^2) d[e,a[1]]^2)-modq^2 (d[a[1],v[2]]^2-(-1+\[Sigma]^2) moda[1]^2)]/Sqrt[-1+\[Sigma]^2]),
d[q,a[2]]->-(Sqrt[-((-1+\[Sigma]^2) d[e,a[2]]^2)-modq^2 (d[a[2],v[1]]^2-(-1+\[Sigma]^2) moda[2]^2)]/Sqrt[-1+\[Sigma]^2]),
d[q,a[tot]]->d[bn,a[1]]+d[bn,a[2]],
d[a[1],\[CurlyEpsilon][2]]->(Sqrt[-1+\[Sigma]^2] (d[e,a[2]] d[q,a[1]]-d[e,a[1]] d[q,a[2]]))/modq^2,
d[a[2],\[CurlyEpsilon][1]]->(Sqrt[-1+\[Sigma]^2] (-d[e,a[2]] d[q,a[1]]+d[e,a[1]] d[q,a[2]]))/modq^2,
moda[tot]->moda[1]+moda[2],
d[a[tot],c_]->d[a[1],c]+d[a[2],c],
d[c_,a[tot]]->d[c,a[1]]+d[c,a[2]]};


(* ::Subsection:: *)
(*Observables*)


toBasisObs = {d[a[1],a[2]]->1/(-1+\[Sigma]^2) (d[l,a[1]] d[l,a[2]]-\[Sigma]^2 d[l,a[1]] d[l,a[2]]+\[Sigma] d[a[1],v[2]] d[a[2],v[1]]-Sqrt[-((-1+\[Sigma]^2) d[l,a[1]]^2)-d[a[1],v[2]]^2+(-1+\[Sigma]^2) moda[1]^2] Sqrt[-((-1+\[Sigma]^2) d[l,a[2]]^2)-d[a[2],v[1]]^2+(-1+\[Sigma]^2) moda[2]^2]),
d[bn,a[1]]->-(Sqrt[-((-1+\[Sigma]^2) d[l,a[1]]^2)-d[a[1],v[2]]^2+(-1+\[Sigma]^2) moda[1]^2]/Sqrt[-1+\[Sigma]^2]),
d[bn,a[2]]->-(Sqrt[-((-1+\[Sigma]^2) d[l,a[2]]^2)-d[a[2],v[1]]^2+(-1+\[Sigma]^2) moda[2]^2]/Sqrt[-1+\[Sigma]^2]),
d[a[1],\[CurlyEpsilon][2]]->Sqrt[-1+\[Sigma]^2] (-d[bn,a[2]] d[l,a[1]]+d[bn,a[1]] d[l,a[2]]),
d[a[2],\[CurlyEpsilon][1]]->Sqrt[-1+\[Sigma]^2] (d[bn,a[2]] d[l,a[1]]-d[bn,a[1]] d[l,a[2]]),
d[bn,a[tot]]->-(Sqrt[-((-1+\[Sigma]^2) d[l,a[1]]^2)-d[a[1],v[2]]^2+(-1+\[Sigma]^2) moda[1]^2]/Sqrt[-1+\[Sigma]^2])-Sqrt[-((-1+\[Sigma]^2) d[l,a[2]]^2)-d[a[2],v[1]]^2+(-1+\[Sigma]^2) moda[2]^2]/Sqrt[-1+\[Sigma]^2],
moda[tot]->moda[1]+moda[2],
d[a[tot],c_]->d[a[1],c]+d[a[2],c],
d[c_,a[tot]]->d[c,a[1]]+d[c,a[2]]};


(* ::Subsection:: *)
(*Dot Product*)


Clear[d]
Attributes[d] = {Orderless}
d[-(a_), z_] := -d[a, z]
d[-(a__), z__] := -d[a, z]
d[a_, (z_) + (c_)] := d[a, z] + d[a, c]
d[a__, (z__) + (c__)] := d[a, z] + d[a, c]
d[c_, (z_)*(a_)?NumberQ] := a*d[z, c]
d[z_ x_,y_]/;And[FreeQ[z,\[CurlyEpsilon]],FreeQ[z,A],FreeQ[z,a],FreeQ[z,p],FreeQ[z,pb],FreeQ[z,k],FreeQ[z,l],FreeQ[z,e],FreeQ[z,q],FreeQ[z,v],FreeQ[z,E],FreeQ[z,u],FreeQ[z,S]]:=z d[x,y];
d[ x_/z__,y_]/;And[FreeQ[z,\[CurlyEpsilon]],FreeQ[z,A],FreeQ[z,a],FreeQ[z,p],FreeQ[z,pb],FreeQ[z,k],FreeQ[z,l],FreeQ[z,e],FreeQ[z,q],FreeQ[z,v],FreeQ[z,E],FreeQ[z,u],FreeQ[z,S]]:=1/z d[x,y];
d[ a1__ x_/z__,y_]/;And[FreeQ[z,\[CurlyEpsilon]],FreeQ[z,S],FreeQ[z,A],FreeQ[z,a],FreeQ[z,p],FreeQ[z,pb],FreeQ[z,k],FreeQ[z,l],FreeQ[z,e],FreeQ[z,q],FreeQ[z,v],FreeQ[z,E],FreeQ[z,u],FreeQ[a1,S],FreeQ[a1,a],FreeQ[a1,A],FreeQ[a1,p],FreeQ[a1,pb],FreeQ[a1,k],FreeQ[a1,l],FreeQ[a1,e],FreeQ[a1,v],FreeQ[a1,q],FreeQ[a1,E],FreeQ[a1,u]]:=a1/z d[x,y];


vh[1]:= (\[Sigma] v[2]-v[1])/(\[Sigma]^2-1)
vh[2]:= (\[Sigma] v[1]-v[2])/(\[Sigma]^2-1)


dPi[a_,b_]:=d[a,b]-d[v[1],a]d[vh[1],b]-d[v[2],a]d[vh[2],b]
dPi[a__,b__]:=d[a,b]-d[v[1],a]d[vh[1],b]-d[v[2],a]d[vh[2],b]


Gram[i_List]:=Det[Table[d[ii,kk],{ii,i},{kk,i}]]
Gram[i_List,k_List]:=Det[Table[d[ii,kk],{ii,i},{kk,k}]]


(* ::Subsection:: *)
(*For Comparison*)


simplifyRules = {d[v[i_],v[i_]]->1,d[v[1],v[2]]->\[Sigma],d[bn,bn]->-1,d[l,l]->-1,d[v[i_],bn]->0,d[v[i_],a[i_]]->0,d[a[i_],a[i_]]->-moda[i]^2,d[bn,l]->0,d[l,v[i_]]->0,d[l,bn]->0,d[e,v[i_]]->0,d[e,bn]->0};


replZeta = {Exp[n_Integer \[Zeta]]/;n>0-> (\[Sigma]+Sqrt[-1+\[Sigma]^2])^n,Exp[n_Integer \[Zeta]]/;n<0->  (\[Sigma]-Sqrt[-1+\[Sigma]^2])^(-n) ,Exp[n_Integer \[Zeta]+expr_]/;n>0-> (\[Sigma]+Sqrt[-1+\[Sigma]^2])^n Exp[expr],Exp[n_Integer \[Zeta]+expr_]/;n<0->  (\[Sigma]-Sqrt[-1+\[Sigma]^2])^(-n) Exp[expr] };


replVectors = {d[\[Mu],a[1]]:>-d[\[Mu],bn] d[bn,a[1]]-d[\[Mu],l] d[l,a[1]]+((\[Sigma] d[\[Mu],v[1]]-d[\[Mu],v[2]]) d[a[1],v[2]])/(-1+\[Sigma]^2),
d[\[Mu],a[2]]:>-d[\[Mu],bn] d[bn,a[2]]-d[\[Mu],l] d[l,a[2]]+((-d[\[Mu],v[1]]+\[Sigma] d[\[Mu],v[2]]) d[a[2],v[1]])/(-1+\[Sigma]^2),
d[\[Mu],\[CurlyEpsilon][1]]:>Sqrt[-1+\[Sigma]^2] (-d[\[Mu],l] d[bn,a[1]]+d[\[Mu],bn] d[l,a[1]]),
d[\[Mu],\[CurlyEpsilon][2]]:>Sqrt[-1+\[Sigma]^2] (-d[\[Mu],l] d[bn,a[2]]+d[\[Mu],bn] d[l,a[2]]),
d[w_,as]:>d[w,bn]d[a[tot],l]-d[a[tot],bn]d[w,l],
d[w_,bs]:>modb d[w,l]};


obsVar = {G,m[1],m[2],\[Sigma],modb,d[l,a[1]],d[l,a[2]],d[a[1],v[2]],d[a[2],v[1]],moda[1],moda[2]};
coeffVar = {G,m[1],m[2],\[Sigma],modb,d[e,a[1]],d[e,a[2]],d[a[1],v[2]],d[a[2],v[1]],moda[1],moda[2]};


(*phase space point for comparison test*)
SeedRandom[42];
numericalCheckObs = Thread[obsVar->RandomPrime[10^4,Length[obsVar]]];
numericalCheckCoeff = Thread[coeffVar->RandomPrime[10^4,Length[obsVar]]];


getOrder[expr_,spin_]:=1/spin! D[expr/.{a[i_]:>x a[i],moda[i_]:>x moda[i],\[CurlyEpsilon][i_]->x \[CurlyEpsilon][i]},{x,spin}]/.x->0;
replExpr[expr_]:= expr/.b->modb bn/.replZeta/.a[tot]->a[1]+a[2]//.simplifyRules//.replVectors/.a[tot]->a[1]+a[2]//.simplifyRules;


compare[expr1_,expr2_,numRules_:{}]:=expr1-expr2/.b->modb bn/.replGrams//.toBasisObs//.toBasisCoeffs//.simplifyRules/.numRules//Simplify


(* ::Section:: *)
(*Load Results*)


(* ::Text:: *)
(*In the following we demonstrate, how the results can be imported. s can be adjusted to the desired degree of spin.*)


(*Choose your degree of spin*)
s=2;


(*Importing the results (might take some seconds). This loads a list of rules saved as "data". *)
Get[NotebookDirectory[]<>"results.mx"];


(* ::Subsection:: *)
(*Eikonal*)


(* ::Subsubsection:: *)
(*Leading Order*)


eikLO[s]/.data


(* ::Text:: *)
(*Reducing to a minimal Basis*)


eikLO[s]/.data/.replGrams//.toBasisObs//Simplify;
%//Variables


(* ::Text:: *)
(*All-order formula and check*)


eikLOallOrder = -G m[1]m[2]/Sqrt[\[Sigma]^2-1](Exp[2 \[Zeta]]Log[Sqrt[d[b+as,modb bn+as]]] + Exp[-2 \[Zeta]]Log[Sqrt[d[b-as,modb bn-as]]]);


getOrder[replExpr[eikLOallOrder],s];
compare[%,(eikLO[s]/.data),numericalCheckObs]


(* ::Subsubsection:: *)
(*Next-to-leading Order*)


eikNLO[s]/.data


(* ::Text:: *)
(*Reducing to a minimal Basis*)


eikNLO[s]/.data/.replGrams//.toBasisObs//Simplify
%//Variables


(* ::Subsection:: *)
(*Scattering Angle*)


(* ::Subsubsection:: *)
(*Leading Order*)


angLO[s]/.data


(* ::Subsubsection:: *)
(*Next-to-leading Order*)


angNLO[s]/.data


(* ::Subsection:: *)
(*Impulse*)


(* ::Subsubsection:: *)
(*Leading Order*)


pLO[s]/.data


(* ::Text:: *)
(*All-order formula and check*)


pLOallOrder = -G m[1]m[2]/Sqrt[\[Sigma]^2-1](Exp[2 \[Zeta]]d[b+as,\[Mu]]/d[b+as,b+as]+Exp[-2 \[Zeta]]d[b-as,\[Mu]]/d[b-as,b-as]);


getOrder[replExpr[pLOallOrder],s];
compare[%,(pLO[s]/.data),numericalCheckObs]//FullSimplify


(* ::Subsubsection:: *)
(*Next-to-leading Order*)


pNLO[s]/.data;


(* ::Text:: *)
(*All-order formula and check for \[Pi]-independent piece*)


pNLOallOrderParallel = G^2  m[1]m[2]/( 2 (\[Sigma]^2-1)^2)((m[1]\[Sigma] + m[2])d[\[Mu],v[1]]- (m[2]\[Sigma]+m[1])d[\[Mu],v[2]])( 1/dPi[b- I a[tot],b- I a[tot]]+ 1/dPi[b+ I a[tot],b+ I a[tot]]+ Exp[4 \[Zeta]]/d[b+as,b+as]+ Exp[-4 \[Zeta]]/d[b-as,b-as] );
pNLOallOrderEorth = G^2 m[1]m[2]/(\[Sigma]^2-1)^2( d[a[tot],m[1]v[1]-m[2]v[2]]( Exp[3 \[Zeta]](d[\[Mu],bs]-dPi[\[Mu],a[tot]])/(d[b+as,b+as]^2)-Exp[-3 \[Zeta]](d[\[Mu],bs]+dPi[\[Mu],a[tot]])/(d[b-as,b-as]^2)   )
+  d[a[tot],m[2]v[1]-m[1]v[2]](Exp[4 \[Zeta]](d[\[Mu],bs]-dPi[\[Mu],a[tot]])/(d[b+as,b+as]^2)- Exp[-4 \[Zeta]](d[\[Mu],bs]+dPi[\[Mu],a[tot]])/(d[b-as,b-as]^2) )  );


pNLObox=#-\[Pi] Coefficient[#,\[Pi]]&/@(pNLO[s]/.data);
getOrder[replExpr[pNLOallOrderParallel+pNLOallOrderEorth],s];
compare[%,pNLObox,numericalCheckObs]//FullSimplify


(* ::Subsection:: *)
(*Triangle Coefficients c\[CapitalDelta]*)


s=11;


(*The triangle coefficents from the provided data up to s<=11 orders in spin*)
triangle[s]/.data


(* ::Subsubsection:: *)
(*All-orders-in-spin triangle coefficient (using Bessel-like J and K functions)*)


(*Rules for derivative operators acting on the J and K functions *)
Jrules={d2^k_ J[i_,j_][x__]:> J[i,k+j][x],d2 J[i_,j_][x__]:> J[i,j+1][x], d1^k_ J[i_,j_][x__]:> J[i+k,j][x], d1 J[i_,j_][x__]:> J[i+1,j][x]};
Krules={d2^k_ K[i_,j_][x__]:> K[i,k+j][x],d2 K[i_,j_][x__]:> K[i,j+1][x], d1^k_ K[i_,j_][x__]:> K[i+k,j][x], d1 K[i_,j_][x__]:> K[i+1,j][x], dy K[i_,j_][x__]:> \!\(\*SuperscriptBox[\(K[i, j]\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[x]};

(*Assembling the triangle coefficents c\[CapitalDelta]1 and c\[CapitalDelta]2 *)
c\[CapitalDelta]1=m[1]^2m[2]^4 \[Sigma]^4/Sinh[\[Zeta]]^2(1+I Tanh[\[Zeta]]d2)^4 (J[-2,0][\[Tau]p,\[Epsilon]]+J[-2,0][\[Tau]m,\[Epsilon]]);
c\[CapitalDelta]2=-m[1]^2m[2]^4 \[Sigma]^3/Sinh[\[Zeta]]^2 d[a[tot],v[2]]/moda[1](1+I Tanh[\[Zeta]]d2)^3 (1 + I d2/Tanh[\[Zeta]] - d[a[1],e]/d[a[tot],v[2]] I d1/modq) (J[-2,0][\[Tau]p,\[Epsilon]] - J[-2,0][\[Tau]m,\[Epsilon]])//Expand;
c\[CapitalDelta]1=Expand[c\[CapitalDelta]1]//.Jrules;
c\[CapitalDelta]2=Expand[c\[CapitalDelta]2]//.Jrules;

(*Rules for composit derivative operators that simplify the assembly of the triangle coefficent c\[CapitalDelta]3 *)
WUXDZrules={
W->modq d[a[tot],v[2]](1+I d2/Tanh[\[Zeta]]-d[a[1],e]/d[a[tot],v[2]] I d1/modq),
U->Cosh[\[Zeta]](1+I Tanh[\[Zeta]]d2),
X->-y+d[a[1],e]d2+modq d[a[tot],v[2]]/Tanh[\[Zeta]] d1,
D->(1 + \[Eta])dy - \[Eta]/(moda[1]modq Sinh[\[Zeta]] d1),
Z->moda[1] modq U};

(*Assembling the triangle coefficent c\[CapitalDelta]3 *)
c\[CapitalDelta]3=m[1]^2m[2]^4 Exp[-y]/(2y moda[1] modq)(W^2-Z^2)/Sinh[\[Zeta]] (U(Sinh[\[Zeta]] W d1-X U)- 1/2(W^2-Z^2)D) K[-1,0][{\[Tau]2,\[Epsilon]2},{\[Tau]1p,\[Epsilon]1},y]//.WUXDZrules;
c\[CapitalDelta]3=Expand[c\[CapitalDelta]3]//.Krules;
c\[CapitalDelta]3=c\[CapitalDelta]3+(c\[CapitalDelta]3/.{moda[1]->-moda[1],\[Eta]->-\[Eta],\[Tau]1p->\[Tau]1m});
c\[CapitalDelta]3=c\[CapitalDelta]3+(c\[CapitalDelta]3/.{y->-y});

(*Fixed-order implementations of the  J and K functions *)
Clear[J,K];
(*The Bessel-like functions J at order a^s *)
J[n_,k_][x1_,x2_][s_]:=Sum[Sum[If[IntegerQ[m],(-1)^(l+m)(2l \[Minus] 1)!!(2m \[Minus] 1)!!/(2l + 2m)!! x1^(2l\[Minus]n)/(2l\[Minus]n)! x2^(2m\[Minus]k)/(2m\[Minus]k)!,0],{m,{(s+n+k-2l)/2}}],{l,-1,Ceiling[s/2+n/2]}];
(*The integrated Bessel-like functions K at order Exp[y]a^s. We pulled out a factor Exp[y] since it cancels against a similar factor Exp[-y] in the assembeled c\[CapitalDelta]3*)
K[n_,k_][{x1_,x2_},{y1_,y2_},y_][s_]:=Exp[y]Expand[Sum[J[n,k][x1+(1-t)y1,x2+(1-t)y2][j](-y t)^(s-j)/(s-j)!,{j,0,s}]]/.{t^l_:>1/(l+1),t->1/2};


(*Replacement rules for the arguments of J and K functions*)
etyrules={
\[Epsilon]->d[a[tot],e],
\[Tau]p->modq((d[a[tot],v[2]]\[Sigma]-d[a[tot],v[1]])/Sinh[\[Zeta]]+moda[1]Sinh[\[Zeta]]),
\[Tau]m->modq((d[a[tot],v[2]]\[Sigma]-d[a[tot],v[1]])/Sinh[\[Zeta]]-moda[1]Sinh[\[Zeta]]),
\[Epsilon]1->d[a[1],e],
\[Epsilon]2->d[a[2],e],
\[Tau]1p->modq((d[a[1],v[2]]\[Sigma])/Sinh[\[Zeta]]+moda[1]Sinh[\[Zeta]]),
\[Tau]1m->modq((d[a[1],v[2]]\[Sigma])/Sinh[\[Zeta]]-moda[1]Sinh[\[Zeta]]),
\[Tau]2->-modq d[a[2],v[1]]/Sinh[\[Zeta]],
y->d[a[1],q],
\[Sigma]->Cosh[\[Zeta]]};

(*Summing over the three contributions to the Kerr triangle \[CapitalDelta] integral. The reflected triangle \[Del] is not yet included.*)
c\[CapitalDelta]Kerr=c\[CapitalDelta]1+c\[CapitalDelta]2+c\[CapitalDelta]3;

(*Collecting similar terms, for increased efficiency. This is optional!*)
c\[CapitalDelta]Kerr=Collect[Expand[c\[CapitalDelta]Kerr],{J[i__][x__],K[i__][x__],\!\(\*SuperscriptBox[\(K[i__]\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[x__]},Factor];

(* The triangle coefficent c\[CapitalDelta]Kerr at fixed order a^s *)
c\[CapitalDelta]Kerr=c\[CapitalDelta]Kerr/.{J[i__][x__]:>J[i][x][s],K[i__][x__]:>K[i][x][s-1],\!\(\*SuperscriptBox[\(K[i__]\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[x__,y_]:>(K[i][x,y][s-2]+Exp[l]D[Exp[-l]K[i][x,l][s-1],l]/.l->y)}//.etyrules;

(* Summing over the two triangles \[CapitalDelta] and \[Del], weighted by the mass and a sign -1/m, gives the total effective coefficent c\[CapitalDelta]Total at fixed a^s *)
c\[CapitalDelta]Total=-c\[CapitalDelta]Kerr/m[2]-(c\[CapitalDelta]Kerr/m[2]/.{m[1]-> m[2],m[2]-> m[1],a[1]-> a[2],a[2]-> a[1],v[1]-> v[2],v[2]-> v[1],moda[1]->moda[2],moda[2]->moda[1]}/.d[q,i_]:>-d[q,i]);


(*Comparing the all-orders formula to the explicit data provided*)
compare[(triangle[s]/.data),(c\[CapitalDelta]Total/.\[Zeta]->ArcCosh[\[Sigma]]),numericalCheckCoeff]


(* ::Subsection:: *)
(*Box Coefficients c\[Square]*)


(* ::Subsubsection:: *)
(*c\[Square]*)


box[s]/.data


(* ::Text:: *)
(*All order formula and check*)


boxAllOrder = 2 m[1]^4 m[2]^4 (Cosh[-d[q,a[tot]]]+Cosh[4 \[Zeta]+ I d[a[tot],e]])//TrigToExp;


getOrder[replExpr[boxAllOrder],s];
compare[%,box[s]/.data,numericalCheckCoeff]


Table[
go=getOrder[replExpr[boxAllOrder],s];
compare[go,box[s]/.data,numericalCheckCoeff],{s,10}]


(* ::Subsubsection:: *)
(*c\:0303\[Square] *)


boxIns[s]/.data


(* ::Text:: *)
(*All-order formula and check *)


boxInsAllOrder = 2 (I m[1]^3 m[2]^4(1/Sqrt[\[Sigma]^2-1]((4 \[Sigma]^2-1)d[a[1],v[2]]+4 \[Sigma](1-2 \[Sigma]^2)d[a[2],v[1]])Cos[d[a[1]+a[2],e]] + I/(\[Sigma]^2-1)(\[Sigma](3 - 4 \[Sigma]^2)d[a[1],v[2]]+(1- 8 \[Sigma]^2 + 8 \[Sigma]^4)d[a[2],v[1]])Sin[d[a[1]+a[2],e]]) 
- I m[2]^3 m[1]^4(1/Sqrt[\[Sigma]^2-1]((4 \[Sigma]^2-1)d[a[2],v[1]]+4 \[Sigma](1-2 \[Sigma]^2)d[a[1],v[2]])Cos[d[a[1]+a[2],e]] + I/(\[Sigma]^2-1)(\[Sigma](3 - 4 \[Sigma]^2)d[a[2],v[1]]+(1- 8 \[Sigma]^2 + 8 \[Sigma]^4)d[a[1],v[2]])Sin[d[a[2]+a[1],e]]))//TrigToExp;


getOrder[replExpr[boxInsAllOrder],s];
compare[%,boxIns[s]/.data,numericalCheckCoeff]


Table[
go=getOrder[replExpr[boxInsAllOrder],s];
compare[go,boxIns[s]/.data,numericalCheckCoeff],{s,10}]

